Impact of Iterative Fine-Tuning on Transcription Accuracy in Complex Historical Sanskrit Manuscripts

Digitizing the text from handwritten historical manuscripts is required to make them easily accessible, preservable, and to enable historical scholars to study them in new ways. Historical manuscripts, however, often exhibit complex heterogeneous layouts and non-standard appearance due to period-specific writing styles, page textures, camera noise, and other nuisance factors, making them difficult to perform OCR on. To tackle this challenge, we introduce a local traditional OCR pipeline, which can be iteratively fine-tuned on the target manuscript at the layout-level and the appearance-level. By adapting to the target manuscript distribution, the proposed Traditional OCR pipeline makes better predictions on subsequent pages, causing iterative reduction in human annotation effort, which is expensive and time-consuming as it requires historical domain expertise. Using this pipeline, we digitize text from three complex historical Sanskrit manuscripts and introduce a dataset with granular layout-level annotations, along with Unicode annotations in the standard PAGE-XML format. We demonstrate quantitative gains due to iterative fine-tuning of the proposed traditional OCR pipeline, and also benchmark the performance of leading Multi-Modal Large Language Models on the introduced Dataset. Code and dataset are available at: https://github.com/flame-cai/gnn-synthetic-layout-historical/.

==> figures/flowchart/generate_cer_visualization.py <==
"""Generate a compact prediction/ground-truth OCR comparison.

The source data lives in ``text.md`` beside this script.  CER is calculated
over Unicode code points for metadata only.  Prediction and ground truth are
rendered as uninterrupted black text runs so Devanagari shaping remains intact
without visually implying per-character error categories.
"""

from __future__ import annotations

import base64
import html
import json
import re
import subprocess
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Literal

import regex
from PIL import Image, ImageDraw, ImageFont, features


HERE = Path(__file__).resolve().parent
SOURCE_PATH = HERE / "text.md"
SVG_PATH = HERE / "character_error_rate_visualization.svg"
PNG_PATH = HERE / "character_error_rate_visualization.png"
METADATA_PATH = HERE / "character_error_rate_visualization.json"

FONT_CANDIDATES = (
    Path(
        r"C:\texlive\2025\texmf-dist\fonts\opentype\public"
        r"\newcomputermodern\NewCM10Devanagari-Regular.otf"
    ),
    Path(r"C:\Windows\Fonts\mangal.ttf"),
    Path(r"C:\Windows\Fonts\kokila.ttf"),
)

CHROME_CANDIDATES = (
    Path(r"C:\Program Files\Google\Chrome\Application\chrome.exe"),
    Path(r"C:\Program Files (x86)\Microsoft\Edge\Application\msedge.exe"),
)

Status = Literal["correct", "missing", "extra", "changed"]


@dataclass(frozen=True)
class Edit:
    status: Status
    prediction_character: str
    ground_truth_character: str


@dataclass(frozen=True)
class Sample:
    prediction: str
    ground_truth: str
    image_path: Path


@dataclass(frozen=True)
class Alignment:
    edits: tuple[Edit, ...]
    substitutions: int
    missing: int
    extra: int
    ground_truth_length: int

    @property
    def distance(self) -> int:
        return self.substitutions + self.missing + self.extra

    @property
    def cer(self) -> float:
        if self.ground_truth_length == 0:
            return float(self.distance > 0)
        return self.distance / self.ground_truth_length


def parse_source(path: Path) -> list[Sample]:
    sections: dict[str, list[str]] = {}
    current: str | None = None

    for line in path.read_text(encoding="utf-8").splitlines():
        section_match = re.fullmatch(r"# (Predicted|Ground Truth|Images)", line)
        if section_match:
            current = section_match.group(1)
            sections[current] = []
            continue

        item_match = re.fullmatch(r"\d+\)\s*(.*)", line)
        if current is not None and item_match:
            sections[current].append(item_match.group(1))

    required = ("Predicted", "Ground Truth", "Images")
    if any(section not in sections for section in required):
        raise ValueError(f"{path} must contain sections: {', '.join(required)}")

    lengths = {section: len(sections[section]) for section in required}
    if len(set(lengths.values())) != 1 or not next(iter(lengths.values())):
        raise ValueError(f"Mismatched or empty source sections: {lengths}")

    samples: list[Sample] = []
    for prediction, ground_truth, image_value in zip(
        sections["Predicted"],
        sections["Ground Truth"],
        sections["Images"],
        strict=True,
    ):
        image_path = Path(image_value)
        if not image_path.is_absolute():
            image_path = (path.parent / image_path).resolve()
        if not image_path.is_file():
            raise FileNotFoundError(image_path)
        samples.append(Sample(prediction, ground_truth, image_path))

    return samples


def align_codepoints(prediction: str, ground_truth: str) -> Alignment:
    """Return one minimum-cost Levenshtein alignment.

    In CER terminology, a prediction-only character is an insertion/extra and
    a ground-truth-only character is a deletion/missing.  Both sides of each
    aligned position are retained so they can be rendered as separate rows.
    """

    rows = len(prediction) + 1
    columns = len(ground_truth) + 1
    distance = [[0] * columns for _ in range(rows)]

    for i in range(rows):
        distance[i][0] = i
    for j in range(columns):
        distance[0][j] = j

    for i in range(1, rows):
        for j in range(1, columns):
            substitution_cost = int(prediction[i - 1] != ground_truth[j - 1])
            distance[i][j] = min(
                distance[i - 1][j - 1] + substitution_cost,
                distance[i - 1][j] + 1,
                distance[i][j - 1] + 1,
            )

    i = len(prediction)
    j = len(ground_truth)
    reversed_edits: list[Edit] = []
    substitutions = missing = extra = 0

    while i or j:
        if (
            i
            and j
            and prediction[i - 1] == ground_truth[j - 1]
            and distance[i][j] == distance[i - 1][j - 1]
        ):
            reversed_edits.append(
                Edit(
                    "correct",
                    prediction[i - 1],
                    ground_truth[j - 1],
                )
            )
            i -= 1
            j -= 1
            continue

        # Prefer substitutions when several minimum-cost paths exist.  This
        # makes a one-for-one changed character visually compact.
        if (
            i
            and j
            and distance[i][j] == distance[i - 1][j - 1] + 1
        ):
            reversed_edits.append(
                Edit(
                    "changed",
                    prediction[i - 1],
                    ground_truth[j - 1],
                )
            )
            substitutions += 1
            i -= 1
            j -= 1
            continue

        if i and distance[i][j] == distance[i - 1][j] + 1:
            reversed_edits.append(Edit("extra", prediction[i - 1], ""))
            extra += 1
            i -= 1
            continue

        if j and distance[i][j] == distance[i][j - 1] + 1:
            reversed_edits.append(Edit("missing", "", ground_truth[j - 1]))
            missing += 1
            j -= 1
            continue

        raise RuntimeError(f"Could not backtrace alignment at ({i}, {j})")

    return Alignment(
        edits=tuple(reversed(reversed_edits)),
        substitutions=substitutions,
        missing=missing,
        extra=extra,
        ground_truth_length=len(ground_truth),
    )


def promote_to_graphemes(
    edits: tuple[Edit, ...],
    row: Literal["prediction", "ground_truth"],
) -> list[tuple[Status, str]]:
    """Group one alignment row into render-safe grapheme spans."""

    characters_and_labels = [
        (
            (
                edit.prediction_character
                if row == "prediction"
                else edit.ground_truth_character
            ),
            edit.status,
        )
        for edit in edits
    ]
    visible = [
        (character, status)
        for character, status in characters_and_labels
        if character
    ]
    rendered = "".join(character for character, _ in visible)
    labels = [status for _, status in visible]
    graphemes: list[tuple[Status, str]] = []

    for match in regex.finditer(r"\X", rendered):
        cluster_labels = set(labels[match.start() : match.end()])
        if cluster_labels == {"correct"}:
            status: Status = "correct"
        elif "missing" in cluster_labels and "extra" in cluster_labels:
            status = "changed"
        elif "missing" in cluster_labels:
            status = "missing"
        elif "extra" in cluster_labels:
            status = "extra"
        elif "changed" in cluster_labels:
            status = "changed"
        else:
            raise RuntimeError(f"Unexpected grapheme labels: {cluster_labels}")
        graphemes.append((status, match.group()))

    # Merge adjacent clusters with the same label.  Boundaries between spans
    # are therefore always valid extended-grapheme boundaries.
    segments: list[tuple[Status, str]] = []
    for status, cluster in graphemes:
        if segments and segments[-1][0] == status:
            previous_status, previous_text = segments[-1]
            segments[-1] = (previous_status, previous_text + cluster)
        else:
            segments.append((status, cluster))
    return segments


def data_uri(path: Path, media_type: str) -> str:
    encoded = base64.b64encode(path.read_bytes()).decode("ascii")
    return f"data:{media_type};base64,{encoded}"


def choose_font() -> Path:
    for candidate in FONT_CANDIDATES:
        if candidate.is_file():
            return candidate
    raise FileNotFoundError(
        "No Devanagari font found; tried: "
        + ", ".join(str(path) for path in FONT_CANDIDATES)
    )


def choose_font_size(font_path: Path, texts: list[str], maximum_width: int) -> int:
    measurement_image = Image.new("RGB", (maximum_width, 200), "white")
    draw = ImageDraw.Draw(measurement_image)
    has_raqm = features.check("raqm")
    layout_engine = (
        ImageFont.Layout.RAQM if has_raqm else ImageFont.Layout.BASIC
    )
    for size in range(54, 25, -1):
        font = ImageFont.truetype(
            str(font_path),
            size=size,
            layout_engine=layout_engine,
        )
        widths = []
        for text in texts:
            if has_raqm:
                bounds = draw.textbbox(
                    (0, 0), text, font=font, language="sa"
                )
            else:
                # BASIC does not shape Devanagari.  It is used only for a
                # conservative initial width estimate; Chromium performs and
                # visually verifies the actual SVG shaping.
                bounds = draw.textbbox((0, 0), text, font=font)
            widths.append(bounds[2] - bounds[0])
        if max(widths) <= maximum_width:
            return size
    raise ValueError("The longest aligned line does not fit at 26 px.")


def make_svg(
    samples: list[Sample],
    prediction_segments_by_sample: list[list[tuple[Status, str]]],
    ground_truth_segments_by_sample: list[list[tuple[Status, str]]],
    font_path: Path,
) -> str:
    if len(samples) != 1:
        raise ValueError(
            "The compact figure layout expects exactly one text-line sample."
        )

    canvas_width = 2400
    margin = 36
    label_x = margin + 24
    label_width = 150
    text_area_left = margin + label_width
    text_area_width = canvas_width - text_area_left - margin
    text_center = text_area_left + (text_area_width / 2)
    top_padding = 12
    target_image_height = 115
    image_to_prediction_gap = 8
    bottom_padding = 14

    prediction_segments = prediction_segments_by_sample[0]
    ground_truth_segments = ground_truth_segments_by_sample[0]
    rendered_texts = [
        "".join(text for _, text in prediction_segments),
        "".join(text for _, text in ground_truth_segments),
    ]
    # Pillow BASIC is only an estimator when libraqm is unavailable.  It can
    # under-measure browser-shaped text split across many color spans, so keep
    # a substantial reserve; Chromium verification confirms the final bounds.
    font_size = choose_font_size(
        font_path,
        rendered_texts,
        round(text_area_width * 0.82),
    )

    sample = samples[0]
    with Image.open(sample.image_path) as image:
        original_width, original_height = image.size
    scale = min(
        target_image_height / original_height,
        (canvas_width - (2 * margin)) / original_width,
    )
    image_width = round(original_width * scale)
    image_height = round(original_height * scale)
    image_x = (canvas_width - image_width) / 2
    image_y = top_padding
    prediction_y = (
        image_y + image_height + image_to_prediction_gap + font_size
    )
    ground_truth_y = prediction_y + round(font_size * 1.55)
    canvas_height = (
        ground_truth_y + round(font_size * 0.65) + bottom_padding
    )

    is_opentype = font_path.suffix.lower() == ".otf"
    font_media_type = "font/otf" if is_opentype else "font/ttf"
    font_format = "opentype" if is_opentype else "truetype"
    font_uri = data_uri(font_path, font_media_type)
    svg: list[str] = [
        '<?xml version="1.0" encoding="UTF-8"?>',
        (
            f'<svg xmlns="http://www.w3.org/2000/svg" '
            f'xmlns:xlink="http://www.w3.org/1999/xlink" '
            f'width="{canvas_width}" height="{canvas_height}" '
            f'viewBox="0 0 {canvas_width} {canvas_height}">'
        ),
        "<title>Character error rate visualization for one Devanagari text line</title>",
        "<defs>",
        "<style>",
        (
            "@font-face{font-family:'Embedded Devanagari';"
            f"src:url('{font_uri}') format('{font_format}');}}"
        ),
        (
            ".ui{font-family:Arial,Helvetica,sans-serif;"
            "font-variant-numeric:tabular-nums;}"
        ),
        (
            ".devanagari{font-family:'Embedded Devanagari','Mangal',sans-serif;"
            f"font-size:{font_size}px;}}"
        ),
        "</style>",
        "</defs>",
        f'<rect width="{canvas_width}" height="{canvas_height}" fill="#ffffff"/>',
    ]

    image_uri = data_uri(sample.image_path, "image/jpeg")
    svg.extend(
        [
            (
                f'<image x="{image_x:.2f}" y="{image_y}" '
                f'width="{image_width}" height="{image_height}" '
                f'href="{image_uri}" xlink:href="{image_uri}" '
                'preserveAspectRatio="xMidYMid meet"/>'
            ),
            (
                f'<rect x="{image_x:.2f}" y="{image_y}" '
                f'width="{image_width}" height="{image_height}" '
                'fill="none" stroke="#c8c8c8" stroke-width="2"/>'
            ),
            (
                f'<text class="ui" x="{label_x}" y="{prediction_y}" '
                'font-size="20" font-weight="700" fill="#000000">'
                "Prediction</text>"
            ),
            (
                f'<text id="prediction" class="devanagari" '
                f'x="{text_center:.2f}" y="{prediction_y}" '
                'text-anchor="middle" xml:lang="sa" '
                f'fill="#000000">{html.escape(rendered_texts[0])}</text>'
            ),
        ]
    )
    svg.extend(
        [
            (
                f'<text class="ui" x="{label_x}" y="{ground_truth_y}" '
                'font-size="20" font-weight="700" fill="#000000">'
                "Ground truth</text>"
            ),
            (
                f'<text id="ground-truth" class="devanagari" '
                f'x="{text_center:.2f}" y="{ground_truth_y}" '
                'text-anchor="middle" xml:lang="sa" '
                f'fill="#000000">{html.escape(rendered_texts[1])}</text>'
            ),
        ]
    )
    svg.append("</svg>")
    return "\n".join(svg)


def render_png(svg_path: Path, png_path: Path, svg_source: str) -> None:
    chrome_path = next(
        (path for path in CHROME_CANDIDATES if path.is_file()),
        None,
    )
    if chrome_path is None:
        raise FileNotFoundError(
            "No Chromium browser found; tried: "
            + ", ".join(str(path) for path in CHROME_CANDIDATES)
        )

    dimensions = re.search(
        r'<svg\b[^>]*\bwidth="(\d+)"[^>]*\bheight="(\d+)"',
        svg_source,
    )
    if dimensions is None:
        raise ValueError("Could not read SVG canvas dimensions.")
    width, height = map(int, dimensions.groups())

    png_path.unlink(missing_ok=True)
    profile = Path(r"C:\tmp\cer_figure_chrome_profile")
    profile.mkdir(parents=True, exist_ok=True)
    completed = subprocess.run(
        [
            str(chrome_path),
            "--headless",
            "--disable-gpu",
            "--hide-scrollbars",
            "--no-first-run",
            "--no-default-browser-check",
            f"--user-data-dir={profile}",
            "--force-device-scale-factor=1",
            f"--window-size={width},{height}",
            f"--screenshot={png_path}",
            svg_path.as_uri(),
        ],
        check=True,
        capture_output=True,
        text=True,
    )
    deadline = time.monotonic() + 10
    while not png_path.is_file() and time.monotonic() < deadline:
        # On Windows, chrome.exe can return after handing the work to its
        # isolated headless child, so wait for the screenshot to reach disk.
        time.sleep(0.1)
    if not png_path.is_file():
        raise RuntimeError(
            "Chromium exited without writing the PNG.\n"
            f"stdout:\n{completed.stdout}\n"
            f"stderr:\n{completed.stderr}"
        )
    time.sleep(0.25)

    with Image.open(png_path) as rendered:
        if rendered.size != (width, height):
            raise ValueError(
                f"Unexpected PNG size {rendered.size}; expected {(width, height)}"
            )
        rendered.verify()


def main() -> None:
    samples = parse_source(SOURCE_PATH)
    alignments = [
        align_codepoints(sample.prediction, sample.ground_truth)
        for sample in samples
    ]
    prediction_segments_by_sample = [
        promote_to_graphemes(alignment.edits, "prediction")
        for alignment in alignments
    ]
    ground_truth_segments_by_sample = [
        promote_to_graphemes(alignment.edits, "ground_truth")
        for alignment in alignments
    ]
    font_path = choose_font()

    svg_source = make_svg(
        samples,
        prediction_segments_by_sample,
        ground_truth_segments_by_sample,
        font_path,
    )
    SVG_PATH.write_text(svg_source, encoding="utf-8")
    render_png(SVG_PATH, PNG_PATH, svg_source)

    metadata = {
        "source": SOURCE_PATH.name,
        "outputs": [SVG_PATH.name, PNG_PATH.name],
        "alignment_unit": "Unicode code point",
        "rendering_unit": "extended grapheme cluster",
        "samples": [
            {
                "image": sample.image_path.name,
                "prediction_codepoints": len(sample.prediction),
                "ground_truth_codepoints": len(sample.ground_truth),
                "substitutions_changed": alignment.substitutions,
                "deletions_missing": alignment.missing,
                "insertions_extra": alignment.extra,
                "edit_distance": alignment.distance,
                "cer": alignment.cer,
            }
            for sample, alignment in zip(samples, alignments, strict=True)
        ],
    }
    METADATA_PATH.write_text(
        json.dumps(metadata, ensure_ascii=False, indent=2) + "\n",
        encoding="utf-8",
    )

    print(f"Wrote {SVG_PATH}")
    print(f"Wrote {PNG_PATH}")
    print(f"Wrote {METADATA_PATH}")
    for index, alignment in enumerate(alignments, start=1):
        print(
            f"Line {index}: CER={alignment.cer:.4f}, "
            f"changed={alignment.substitutions}, "
            f"missing={alignment.missing}, extra={alignment.extra}"
        )


if __name__ == "__main__":
    main()


==> figures/flowchart/generate_unicode_level_error_visualization.py <==
"""Generate the text-line and Unicode panels used by the OCR pipeline figure.

Every code point is placed in its own fixed-width SVG text cell. Combining
marks are rendered on a dotted circle so they remain visible without shaping
into an adjacent Devanagari grapheme. The Unicode panel shows an
error-containing excerpt so the code points remain legible in the paper.
"""

from __future__ import annotations

import html
import json
import math
import unicodedata
from dataclasses import dataclass
from pathlib import Path
from typing import Literal

from PIL import Image

from generate_cer_visualization import (
    Alignment,
    Edit,
    SOURCE_PATH,
    align_codepoints,
    choose_font,
    data_uri,
    parse_source,
    render_png,
)


HERE = Path(__file__).resolve().parent
TEXT_LINE_SVG_PATH = HERE / "unwrapped_text_line_visualization.svg"
TEXT_LINE_PNG_PATH = HERE / "unwrapped_text_line_visualization.png"
UNICODE_SVG_PATH = HERE / "unicode_level_error_visualization.svg"
UNICODE_PNG_PATH = HERE / "unicode_level_error_visualization.png"
METADATA_PATH = HERE / "unicode_level_error_visualization.json"

COLORS = {
    "correct": "#000000",
    "missing": "#f58231",
    "extra": "#4363d8",
    "changed": "#800000",
}

BOLD_FONT_CANDIDATES = (
    Path(
        r"C:\texlive\2025\texmf-dist\fonts\opentype\public"
        r"\newcomputermodern\NewCM10Devanagari-Bold.otf"
    ),
    Path(r"C:\Windows\Fonts\mangalb.ttf"),
    Path(r"C:\Windows\Fonts\kokilab.ttf"),
)

Status = Literal["correct", "missing", "extra", "changed"]
Row = Literal["prediction", "ground_truth"]


@dataclass(frozen=True)
class CodepointToken:
    character: str
    status: Status

    @property
    def display(self) -> str:
        category = unicodedata.category(self.character)
        if category.startswith("M"):
            return "\u25cc" + self.character
        if self.character == "\u200c":
            return "ZWNJ"
        if self.character == "\u200d":
            return "ZWJ"
        if self.character.isspace():
            return "\u2420"
        return self.character

    @property
    def codepoint(self) -> str:
        return f"U+{ord(self.character):04X}"


def tokens_for_row(alignment: Alignment, row: Row) -> list[CodepointToken]:
    tokens: list[CodepointToken] = []
    for edit in alignment.edits:
        character = (
            edit.prediction_character
            if row == "prediction"
            else edit.ground_truth_character
        )
        if character:
            tokens.append(CodepointToken(character, edit.status))
    return tokens


def left_excerpt(
    tokens: list[CodepointToken],
    maximum_tokens: int = 28,
) -> tuple[list[list[CodepointToken]], bool]:
    """Show the left edge of a row, reserving the final cell for ellipsis."""
    if len(tokens) <= maximum_tokens:
        return [tokens], False
    return [tokens[: maximum_tokens - 1]], True


def choose_bold_font() -> Path:
    for candidate in BOLD_FONT_CANDIDATES:
        if candidate.is_file():
            return candidate
    raise FileNotFoundError(
        "No bold Devanagari font found; tried: "
        + ", ".join(str(path) for path in BOLD_FONT_CANDIDATES)
    )


def make_text_line_svg(image_path: Path) -> str:
    """Render a deliberately tall, enlarged view of the unwrapped text line."""
    canvas_width = 2400
    canvas_height = 440
    margin = 36

    with Image.open(image_path) as image:
        original_width, original_height = image.size
    scale = min(
        350 / original_height,
        (canvas_width - (2 * margin)) / original_width,
    )
    image_width = round(original_width * scale)
    image_height = round(original_height * scale)
    image_x = (canvas_width - image_width) / 2
    image_y = (canvas_height - image_height) / 2
    image_uri = data_uri(image_path, "image/jpeg")

    return "\n".join(
        [
            '<?xml version="1.0" encoding="UTF-8"?>',
            (
                f'<svg xmlns="http://www.w3.org/2000/svg" '
                f'xmlns:xlink="http://www.w3.org/1999/xlink" '
                f'width="{canvas_width}" height="{canvas_height}" '
                f'viewBox="0 0 {canvas_width} {canvas_height}">'
            ),
            "<title>Unwrapped text-line image</title>",
            f'<rect width="{canvas_width}" height="{canvas_height}" fill="#ffffff"/>',
            (
                f'<image x="{image_x:.2f}" y="{image_y:.2f}" '
                f'width="{image_width}" height="{image_height}" '
                f'href="{image_uri}" xlink:href="{image_uri}" '
                'preserveAspectRatio="xMidYMid meet"/>'
            ),
            (
                f'<rect x="{image_x:.2f}" y="{image_y:.2f}" '
                f'width="{image_width}" height="{image_height}" '
                'fill="none" stroke="#c8c8c8" stroke-width="2"/>'
            ),
            "</svg>",
        ]
    )


def make_unicode_svg(
    image_path: Path,
    prediction_lines: list[list[CodepointToken]],
    ground_truth_lines: list[list[CodepointToken]],
    continuations: tuple[bool, bool],
    font_path: Path,
    bold_font_path: Path,
) -> str:
    canvas_width = 2400
    margin = 36
    label_x = margin + 12
    token_area_left = 280
    token_area_right = canvas_width - margin
    token_area_width = token_area_right - token_area_left
    top_padding = 18
    image_to_text_gap = 0
    group_gap = 12
    bottom_padding = 16

    maximum_tokens = max(
        len(line)
        for line in prediction_lines + ground_truth_lines
    ) + int(any(continuations))
    cell_width = token_area_width / maximum_tokens
    font_size = max(42, min(64, math.floor(cell_width * 0.82)))
    line_height = max(96, round(font_size * 1.65))

    prediction_first_y = (
        top_padding + image_to_text_gap + font_size
    )
    prediction_ys = [
        prediction_first_y + (index * line_height)
        for index in range(len(prediction_lines))
    ]
    ground_truth_first_y = (
        prediction_ys[-1] + line_height + group_gap
    )
    ground_truth_ys = [
        ground_truth_first_y + (index * line_height)
        for index in range(len(ground_truth_lines))
    ]
    content_height = ground_truth_ys[-1] + round(font_size * 0.65) + bottom_padding
    canvas_height = max(440, content_height)
    vertical_offset = (canvas_height - content_height) / 2
    prediction_ys = [round(y + vertical_offset) for y in prediction_ys]
    ground_truth_ys = [round(y + vertical_offset) for y in ground_truth_ys]

    is_opentype = font_path.suffix.lower() == ".otf"
    font_media_type = "font/otf" if is_opentype else "font/ttf"
    font_format = "opentype" if is_opentype else "truetype"
    font_uri = data_uri(font_path, font_media_type)
    bold_is_opentype = bold_font_path.suffix.lower() == ".otf"
    bold_font_media_type = (
        "font/otf" if bold_is_opentype else "font/ttf"
    )
    bold_font_format = (
        "opentype" if bold_is_opentype else "truetype"
    )
    bold_font_uri = data_uri(bold_font_path, bold_font_media_type)
    svg: list[str] = [
        '<?xml version="1.0" encoding="UTF-8"?>',
        (
            f'<svg xmlns="http://www.w3.org/2000/svg" '
            f'xmlns:xlink="http://www.w3.org/1999/xlink" '
            f'width="{canvas_width}" height="{canvas_height}" '
            f'viewBox="0 0 {canvas_width} {canvas_height}">'
        ),
        (
            "<title>Unicode-level OCR error visualization with independently "
            "rendered code points</title>"
        ),
        "<defs>",
        "<style>",
        (
            "@font-face{font-family:'Embedded Devanagari';"
            f"src:url('{font_uri}') format('{font_format}');"
            "font-style:normal;font-weight:400;}"
        ),
        (
            "@font-face{font-family:'Embedded Devanagari';"
            f"src:url('{bold_font_uri}') format('{bold_font_format}');"
            "font-style:normal;font-weight:700;}"
        ),
        (
            ".ui{font-family:Arial,Helvetica,sans-serif;}"
            ".codepoint{font-family:'Embedded Devanagari','Mangal',sans-serif;"
            "font-weight:700;}"
        ),
        "</style>",
        "</defs>",
        f'<rect width="{canvas_width}" height="{canvas_height}" fill="#ffffff"/>',
        (
            f'<text class="ui" x="{label_x}" y="{prediction_ys[0]}" '
            'font-size="56" font-weight="700" fill="#000000">'
            "Pred</text>"
        ),
        (
            f'<text class="ui" x="{label_x}" y="{ground_truth_ys[0]}" '
            'font-size="56" font-weight="700" fill="#000000">'
            "GT</text>"
        ),
    ]

    def append_token_lines(
        line_groups: list[list[CodepointToken]],
        baselines: list[int],
        continuation_lines: list[bool],
        row: Row,
    ) -> None:
        for line, baseline, continues in zip(
            line_groups, baselines, continuation_lines, strict=True
        ):
            # Every visual line starts at the same fixed grid origin.  Shorter
            # continuation lines end earlier instead of being re-centered.
            line_start = token_area_left
            for token_index, token in enumerate(line):
                cell_left = line_start + (token_index * cell_width)
                x = cell_left + (cell_width / 2)
                # Devanagari vowel signs and combining marks can extend well
                # above or below the nominal glyph body.  Give each colored
                # cell enough vertical padding to keep those marks inside the
                # background box.
                cell_top = baseline - round(font_size * 0.98)
                cell_height = round(font_size * 1.62)
                glyph_baseline = baseline + round(font_size * 0.08)
                title = (
                    f"{row}; {token.status}; {token.codepoint}; "
                    f"{unicodedata.name(token.character, 'UNNAMED')}"
                )
                svg.append(
                    f'<rect data-row="{row}" '
                    f'data-status="{token.status}" '
                    f'data-codepoint="{token.codepoint}" '
                    f'x="{cell_left + 2:.2f}" y="{cell_top}" '
                    f'width="{cell_width - 4:.2f}" height="{cell_height}" '
                    f'rx="4" fill="{COLORS[token.status]}"/>'
                )
                svg.append(
                    f'<text class="codepoint" data-row="{row}" '
                    f'data-status="{token.status}" '
                    f'data-codepoint="{token.codepoint}" '
                    f'x="{x:.2f}" y="{glyph_baseline}" '
                    f'font-size="{font_size}" '
                    'font-weight="700" '
                    'text-anchor="middle" '
                    'xml:lang="sa" fill="#ffffff">'
                    f"<title>{html.escape(title)}</title>"
                    f"{html.escape(token.display)}</text>"
                )
            if continues:
                ellipsis_x = line_start + ((len(line) + 0.5) * cell_width)
                svg.append(
                    f'<text class="ui" data-row="{row}" '
                    'data-continuation="true" '
                    f'x="{ellipsis_x:.2f}" y="{baseline}" '
                    f'font-size="{round(font_size * 0.68)}" '
                    'font-weight="700" text-anchor="middle" '
                    'fill="#000000">...</text>'
                )

    append_token_lines(
        prediction_lines,
        prediction_ys,
        [continuations[0]] * len(prediction_lines),
        "prediction",
    )
    append_token_lines(
        ground_truth_lines,
        ground_truth_ys,
        [continuations[1]] * len(ground_truth_lines),
        "ground_truth",
    )
    svg.append("</svg>")
    return "\n".join(svg)


def main() -> None:
    samples = parse_source(SOURCE_PATH)
    if len(samples) != 1:
        raise ValueError(
            "The Unicode-level figure expects exactly one text-line sample."
        )

    sample = samples[0]
    alignment = align_codepoints(
        sample.prediction,
        sample.ground_truth,
    )
    prediction_tokens = tokens_for_row(alignment, "prediction")
    ground_truth_tokens = tokens_for_row(alignment, "ground_truth")
    prediction_lines, prediction_continues = left_excerpt(prediction_tokens)
    ground_truth_lines, ground_truth_continues = left_excerpt(ground_truth_tokens)

    text_line_svg = make_text_line_svg(sample.image_path)
    TEXT_LINE_SVG_PATH.write_text(text_line_svg, encoding="utf-8")
    render_png(TEXT_LINE_SVG_PATH, TEXT_LINE_PNG_PATH, text_line_svg)

    unicode_svg = make_unicode_svg(
        sample.image_path,
        prediction_lines,
        ground_truth_lines,
        (prediction_continues, ground_truth_continues),
        choose_font(),
        choose_bold_font(),
    )
    UNICODE_SVG_PATH.write_text(unicode_svg, encoding="utf-8")
    render_png(UNICODE_SVG_PATH, UNICODE_PNG_PATH, unicode_svg)

    metadata = {
        "source": SOURCE_PATH.name,
        "outputs": [
            TEXT_LINE_SVG_PATH.name,
            TEXT_LINE_PNG_PATH.name,
            UNICODE_SVG_PATH.name,
            UNICODE_PNG_PATH.name,
        ],
        "alignment_unit": "Unicode code point",
        "rendering_unit": "independent Unicode code-point cell",
        "display_scope": "leftmost excerpt of up to 27 code points plus ellipsis",
        "combining_mark_display": "dotted circle followed by the mark",
        "colors": COLORS,
        "prediction_visual_lines": len(prediction_lines),
        "ground_truth_visual_lines": len(ground_truth_lines),
        "prediction_codepoints": len(prediction_tokens),
        "ground_truth_codepoints": len(ground_truth_tokens),
        "substitutions_changed": alignment.substitutions,
        "deletions_missing": alignment.missing,
        "insertions_extra": alignment.extra,
        "edit_distance": alignment.distance,
        "cer": alignment.cer,
    }
    METADATA_PATH.write_text(
        json.dumps(metadata, ensure_ascii=False, indent=2) + "\n",
        encoding="utf-8",
    )

    print(f"Wrote {TEXT_LINE_SVG_PATH}")
    print(f"Wrote {TEXT_LINE_PNG_PATH}")
    print(f"Wrote {UNICODE_SVG_PATH}")
    print(f"Wrote {UNICODE_PNG_PATH}")
    print(f"Wrote {METADATA_PATH}")
    print(
        "Prediction lines: "
        f"{[len(line) for line in prediction_lines]}; "
        "ground-truth lines: "
        f"{[len(line) for line in ground_truth_lines]}"
    )


if __name__ == "__main__":
    main()

